Quantum Decision Theory for Displacement Detection with Finite-Energy GKP States

We develop a quantum-decision-theoretic framework for detecting phase-space displacements with finite-energy, $d$-level Gottesman-Kitaev-Preskill (GKP) probes. For single-mode and entanglement-assisted architectures, we derive the Bayesian minimum-error probability, the optimal Neyman-Pearson receiver-operating characteristic, and the corresponding minimum detectable displacement. Finite-energy effects are treated through exact theta-series displacement kernels, while pure loss followed by quantum-limited amplification is mapped to an effective Gaussian random-displacement channel. Entanglement removes preparation-dependent blind directions and preserves both logical displacement labels, although it does not surpass the pointwise optimized single-mode strategy in the noiseless pure-state setting. We benchmark the resulting protocols against coherent-state, direction-matched squeezed-vacuum, and twin-beam schemes at equal nominal squeezing. Numerical results identify finite-squeezing and lossy regimes in which GKP probes achieve both a lower Bayesian error and a smaller minimum detectable perturbation than the selected Gaussian receivers.

==> code/fock_gkp.py <==
r"""Finite-energy one-mode GKP qudits in a truncated Fock basis.

The implementation follows the convention used in the accompanying manuscript,

    |w_{j;S,beta}> = exp(-beta n) U_S |j_square,d>_ideal,

followed by canonical Gram orthonormalization V=W(W^dagger W)^(-1/2).
Quadratures obey [q,p]=i and D(x,p)=exp[i(p q - x p)].  A square
single-mode GKP code encoding a d-level logical system has ideal q-space combs

    |j_L> proportional to sum_s |q=(j+d s) sqrt(2 pi/d)>,  j=0,...,d-1.

The routines are deterministic and designed for manuscript reproduction, not as
a general-purpose GKP simulation library.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Tuple

import numpy as np
from numpy.typing import ArrayLike, NDArray
from scipy import sparse
from scipy.interpolate import CubicSpline
from scipy.linalg import eigh
from scipy.sparse.linalg import expm_multiply

ComplexArray = NDArray[np.complex128]
RealArray = NDArray[np.float64]


def beta_from_db(squeezing_db: float) -> float:
    """Return beta for the convention s_dB=-10 log10[tanh(beta)]."""
    if not np.isfinite(squeezing_db):
        raise ValueError("squeezing_db must be finite")
    peak_variance_ratio = 10.0 ** (-float(squeezing_db) / 10.0)
    if not 0.0 < peak_variance_ratio < 1.0:
        raise ValueError("squeezing_db must be positive for this convention")
    return float(np.arctanh(peak_variance_ratio))


def inverse_sqrt_psd(matrix: ArrayLike, rtol: float = 1e-13) -> ComplexArray:
    """Positive inverse square root of a small Hermitian positive matrix."""
    mat = np.asarray(matrix, dtype=np.complex128)
    vals, vecs = eigh((mat + mat.conj().T) / 2.0)
    scale = max(float(np.max(vals)), 1.0)
    if np.min(vals) <= rtol * scale:
        raise np.linalg.LinAlgError(
            f"matrix is not numerically positive definite; eigenvalues={vals}"
        )
    return (vecs * (1.0 / np.sqrt(vals))) @ vecs.conj().T


def normalized_hermite_functions(x: ArrayLike, n_cut: int) -> RealArray:
    """Evaluate normalized harmonic-oscillator wavefunctions phi_n(x)."""
    if n_cut < 1:
        raise ValueError("n_cut must be positive")
    grid = np.asarray(x, dtype=np.float64).reshape(-1)
    values = np.empty((n_cut, grid.size), dtype=np.float64)
    values[0] = np.pi ** (-0.25) * np.exp(-0.5 * grid * grid)
    if n_cut == 1:
        return values
    values[1] = np.sqrt(2.0) * grid * values[0]
    for n in range(1, n_cut - 1):
        values[n + 1] = (
            np.sqrt(2.0 / (n + 1.0)) * grid * values[n]
            - np.sqrt(n / (n + 1.0)) * values[n - 1]
        )
    return values


def logical_spacing(dimension: int) -> float:
    """Square-code logical displacement spacing sqrt(2*pi/d)."""
    d = int(dimension)
    if d < 2:
        raise ValueError("dimension must be at least 2")
    return float(np.sqrt(2.0 * np.pi / d))


def ideal_square_coefficients(
    logical_index: int,
    dimension: int,
    n_cut: int,
    turning_point_margin: float = 10.0,
) -> ComplexArray:
    """Distributional Fock coefficients of an ideal square GKP qudit comb."""
    d = int(dimension)
    j = int(logical_index)
    if d < 2:
        raise ValueError("dimension must be at least 2")
    if not 0 <= j < d:
        raise ValueError("logical_index must lie in range(dimension)")
    xmax = np.sqrt(2.0 * n_cut + 1.0) + float(turning_point_margin)
    ell = logical_spacing(d)
    s_max = int(np.ceil((xmax / ell + max(j, d - j)) / d)) + 1
    sites = (j + d * np.arange(-s_max, s_max + 1)) * ell
    return normalized_hermite_functions(sites, n_cut).sum(axis=1).astype(
        np.complex128
    )


def oscillator_operators(
    n_cut: int,
) -> Tuple[sparse.csc_matrix, sparse.csc_matrix, sparse.csc_matrix, sparse.csc_matrix]:
    """Return annihilation, q, p, and number operators."""
    if n_cut < 2:
        raise ValueError("n_cut must be at least two")
    annihilation = sparse.diags(
        np.sqrt(np.arange(1, n_cut, dtype=np.float64)),
        offsets=1,
        shape=(n_cut, n_cut),
        format="csc",
        dtype=np.complex128,
    )
    creation = annihilation.conj().T
    q_op = (annihilation + creation) / np.sqrt(2.0)
    p_op = (annihilation - creation) / (1j * np.sqrt(2.0))
    n_op = sparse.diags(
        np.arange(n_cut, dtype=np.float64),
        offsets=0,
        format="csc",
        dtype=np.complex128,
    )
    return annihilation, q_op, p_op, n_op


def apply_upper_triangular_metaplectic(
    columns: ArrayLike,
    symplectic: ArrayLike,
    q_op: sparse.csc_matrix,
    p_op: sparse.csc_matrix,
    atol: float = 1e-12,
) -> ComplexArray:
    r"""Apply U_S for S=[[a,b],[0,1/a]] with U_S^dagger R U_S=S R."""
    state_columns = np.asarray(columns, dtype=np.complex128)
    S = np.asarray(symplectic, dtype=np.float64)
    if S.shape != (2, 2):
        raise ValueError("symplectic must have shape (2,2)")
    if abs(np.linalg.det(S) - 1.0) > 5e-11:
        raise ValueError("symplectic matrix must have determinant one")
    if abs(S[1, 0]) > atol or S[0, 0] <= 0.0:
        raise ValueError("implementation requires upper-triangular S with S00>0")

    a = float(S[0, 0])
    b = float(S[0, 1])
    d_entry = float(S[1, 1])
    squeeze_parameter = float(np.log(a))
    shear_parameter = float(b / d_entry)

    result = state_columns
    if abs(squeeze_parameter) > atol:
        dilation = (q_op @ p_op + p_op @ q_op) / 2.0
        result = expm_multiply(-1j * squeeze_parameter * dilation, result)
    if abs(shear_parameter) > atol:
        result = expm_multiply(-0.5j * shear_parameter * (p_op @ p_op), result)
    return np.asarray(result, dtype=np.complex128)


def lattice_transforms(rectangular_r: float = 0.35) -> dict[str, RealArray]:
    """Square, rectangular, and equal-area hexagonal symplectic matrices."""
    scale = np.sqrt(2.0 / np.sqrt(3.0))
    return {
        "Square": np.eye(2, dtype=np.float64),
        "Rectangular": np.diag(
            [np.exp(rectangular_r), np.exp(-rectangular_r)]
        ).astype(np.float64),
        "Hexagonal": scale
        * np.array([[1.0, 0.5], [0.0, np.sqrt(3.0) / 2.0]], dtype=np.float64),
    }


def displacement_matrix_fock(
    V: ArrayLike,
    q_op: sparse.csc_matrix,
    p_op: sparse.csc_matrix,
    xi_q: float,
    xi_p: float,
) -> ComplexArray:
    """Evaluate V^dagger D(xi_q,xi_p) V by sparse exponentiation."""
    isometry = np.asarray(V, dtype=np.complex128)
    generator = 1j * (float(xi_p) * q_op - float(xi_q) * p_op)
    displaced = expm_multiply(generator, isometry)
    return isometry.conj().T @ displaced


def _complex_cubic_window(
    x_grid: RealArray,
    values: ComplexArray,
    targets: RealArray,
    pad: int = 6,
) -> ComplexArray:
    lo_idx = max(0, int(np.searchsorted(x_grid, float(np.min(targets)))) - pad)
    hi_idx = min(
        x_grid.size,
        int(np.searchsorted(x_grid, float(np.max(targets)))) + pad + 1,
    )
    if hi_idx - lo_idx < 4:
        raise ValueError("interpolation grid does not cover requested targets")
    spline = CubicSpline(x_grid[lo_idx:hi_idx], values[lo_idx:hi_idx])
    return np.asarray(spline(targets), dtype=np.complex128)


@dataclass
class FockDampedGKP:
    """Canonically orthonormalized finite-energy one-mode GKP qudit."""

    squeezing_db: float
    symplectic: RealArray
    dimension: int = 2
    n_cut: int = 220
    turning_point_margin: float = 10.0

    def __post_init__(self) -> None:
        self.squeezing_db = float(self.squeezing_db)
        self.dimension = int(self.dimension)
        self.symplectic = np.asarray(self.symplectic, dtype=np.float64)
        if self.dimension < 2:
            raise ValueError("dimension must be at least 2")
        if self.symplectic.shape != (2, 2):
            raise ValueError("symplectic must have shape (2,2)")
        if self.n_cut < max(20, 4 * self.dimension):
            raise ValueError("n_cut is too small for the intended calculation")

        _, self.q_op, self.p_op, self.n_op = oscillator_operators(self.n_cut)
        ideal = np.column_stack(
            [
                ideal_square_coefficients(
                    j, self.dimension, self.n_cut, self.turning_point_margin
                )
                for j in range(self.dimension)
            ]
        )
        transformed = apply_upper_triangular_metaplectic(
            ideal, self.symplectic, self.q_op, self.p_op
        )
        self.beta = beta_from_db(self.squeezing_db)
        envelope = np.exp(-self.beta * np.arange(self.n_cut, dtype=np.float64))
        self.W = envelope[:, None] * transformed
        self.G = self.W.conj().T @ self.W
        self.V = self.W @ inverse_sqrt_psd(self.G)

        orthogonality_error = np.linalg.norm(
            self.V.conj().T @ self.V - np.eye(self.dimension), ord="fro"
        )
        if orthogonality_error > 5e-10:
            raise RuntimeError(
                f"canonical isometry failed: ||V^dagger V-I||={orthogonality_error}"
            )

    @property
    def logical_spacing(self) -> float:
        return logical_spacing(self.dimension)

    @property
    def normalized_raw_overlap(self) -> float:
        """Largest normalized off-diagonal overlap of the raw codewords."""
        diag = np.sqrt(np.maximum(np.real(np.diag(self.G)), 0.0))
        normalized = self.G / np.outer(diag, diag)
        off = normalized - np.diag(np.diag(normalized))
        return float(np.max(np.abs(off)))

    @property
    def gram_condition_number(self) -> float:
        return float(np.linalg.cond(self.G))

    @property
    def orthogonality_error(self) -> float:
        return float(
            np.linalg.norm(
                self.V.conj().T @ self.V - np.eye(self.dimension), ord="fro"
            )
        )

    def K_fock(self, xi_q: float, xi_p: float) -> ComplexArray:
        return displacement_matrix_fock(
            self.V, self.q_op, self.p_op, xi_q=xi_q, xi_p=xi_p
        )

    def wavefunctions(self, q_grid: ArrayLike) -> ComplexArray:
        """Return psi_j(q)=<q|V|j>, shape (dimension,len(q_grid))."""
        phi = normalized_hermite_functions(q_grid, self.n_cut)
        return np.asarray(self.V.T @ phi, dtype=np.complex128)

    def code_averaged_moments(self) -> dict[str, object]:
        """Moments in rho=P/d, including covariance and mean photon number."""
        V = self.V
        inv_d = 1.0 / self.dimension
        q_mean = inv_d * np.trace(V.conj().T @ (self.q_op @ V)).real
        p_mean = inv_d * np.trace(V.conj().T @ (self.p_op @ V)).real
        q2 = inv_d * np.trace(V.conj().T @ ((self.q_op @ self.q_op) @ V)).real
        p2 = inv_d * np.trace(V.conj().T @ ((self.p_op @ self.p_op) @ V)).real
        sym_qp = (self.q_op @ self.p_op + self.p_op @ self.q_op) / 2.0
        qp = inv_d * np.trace(V.conj().T @ (sym_qp @ V)).real
        covariance = np.array(
            [
                [q2 - q_mean * q_mean, qp - q_mean * p_mean],
                [qp - q_mean * p_mean, p2 - p_mean * p_mean],
            ],
            dtype=np.float64,
        )
        nbar = inv_d * np.trace(V.conj().T @ (self.n_op @ V)).real
        n_logical = V.conj().T @ (self.n_op @ V)
        return {
            "mean_q": float(q_mean),
            "mean_p": float(p_mean),
            "covariance": covariance,
            "covariance_eigenvalues": np.linalg.eigvalsh(covariance),
            "mean_photon_number": float(nbar),
            "logical_number_eigenvalues": np.linalg.eigvalsh(
                (n_logical + n_logical.conj().T) / 2.0
            ),
        }

    def K_line(self, amplitudes: ArrayLike, direction: ArrayLike) -> ComplexArray:
        """Evaluate K(t u) for many t by diagonalizing one Hermitian generator."""
        t = np.asarray(amplitudes, dtype=np.float64).reshape(-1)
        u = np.asarray(direction, dtype=np.float64).reshape(2)
        norm = np.linalg.norm(u)
        if norm == 0.0:
            raise ValueError("direction must be nonzero")
        u = u / norm
        generator = u[0] * self.p_op - u[1] * self.q_op
        eigvals, eigvecs = eigh(generator.toarray())
        amplitudes_in_basis = eigvecs.conj().T @ self.V
        phases = np.exp(-1j * np.outer(t, eigvals))
        return np.einsum(
            "ni,tn,nj->tij",
            amplitudes_in_basis.conj(),
            phases,
            amplitudes_in_basis,
            optimize=True,
        )

    def K_axis_line_wavefunction(
        self,
        amplitudes: ArrayLike,
        axis: str,
        *,
        q_max: float = 16.0,
        n_q: int = 6144,
        chunk_size: int = 160,
    ) -> ComplexArray:
        """Evaluate K on a physical q- or p-axis using wavefunction quadrature."""
        t = np.asarray(amplitudes, dtype=np.float64).reshape(-1)
        if axis not in {"q", "p"}:
            raise ValueError("axis must be 'q' or 'p'")
        q_grid = np.linspace(-q_max, q_max, n_q, endpoint=False)
        dq = float(q_grid[1] - q_grid[0])
        psi = self.wavefunctions(q_grid)
        d = self.dimension
        output = np.empty((t.size, d, d), dtype=np.complex128)
        if axis == "q":
            for index, displacement in enumerate(t):
                shifted = [
                    np.interp(
                        q_grid - displacement,
                        q_grid,
                        psi[j].real,
                        left=0.0,
                        right=0.0,
                    )
                    + 1j
                    * np.interp(
                        q_grid - displacement,
                        q_grid,
                        psi[j].imag,
                        left=0.0,
                        right=0.0,
                    )
                    for j in range(d)
                ]
                for i in range(d):
                    for j in range(d):
                        output[index, i, j] = (
                            np.sum(np.conj(psi[i]) * shifted[j]) * dq
                        )
        else:
            products = np.empty((d, d, n_q), dtype=np.complex128)
            for i in range(d):
                for j in range(d):
                    products[i, j] = np.conj(psi[i]) * psi[j]
            for lo in range(0, t.size, chunk_size):
                hi = min(t.size, lo + chunk_size)
                phase = np.exp(1j * np.outer(t[lo:hi], q_grid))
                for i in range(d):
                    for j in range(d):
                        output[lo:hi, i, j] = phase @ products[i, j] * dq
        return output

    def compressed_grid_fft(
        self,
        x_values: ArrayLike,
        p_values: ArrayLike,
        *,
        q_max: float = 16.0,
        n_q: int = 8192,
        n_fft: int = 131072,
        progress: bool = False,
    ) -> ComplexArray:
        """Evaluate K(x,p) on a tensor grid using the ambiguity-function FFT."""
        x_arr = np.asarray(x_values, dtype=np.float64).reshape(-1)
        p_arr = np.asarray(p_values, dtype=np.float64).reshape(-1)
        if n_q % 2 or n_fft % 2 or n_fft < n_q:
            raise ValueError("n_q and n_fft must be even and n_fft>=n_q")
        q_grid = np.linspace(-q_max, q_max, n_q, endpoint=False)
        dq = float(q_grid[1] - q_grid[0])
        psi = self.wavefunctions(q_grid)
        frequency_grid = 2.0 * np.pi * np.fft.fftshift(
            np.fft.fftfreq(n_fft, d=dq)
        )
        start = (n_fft - n_q) // 2
        d = self.dimension
        output = np.empty((x_arr.size, p_arr.size, d, d), dtype=np.complex128)

        for x_index, x_shift in enumerate(x_arr):
            shifted = [
                np.interp(
                    q_grid - x_shift, q_grid, psi[j].real, left=0.0, right=0.0
                )
                + 1j
                * np.interp(
                    q_grid - x_shift, q_grid, psi[j].imag, left=0.0, right=0.0
                )
                for j in range(d)
            ]
            phase_centering = np.exp(-0.5j * p_arr * x_shift)
            for i in range(d):
                for j in range(d):
                    product = np.conj(psi[i]) * shifted[j]
                    padded = np.zeros(n_fft, dtype=np.complex128)
                    padded[start : start + n_q] = product
                    transform = (
                        np.fft.fftshift(np.fft.ifft(np.fft.ifftshift(padded)))
                        * n_fft
                        * dq
                    )
                    sampled = _complex_cubic_window(
                        frequency_grid, transform, p_arr
                    )
                    output[x_index, :, i, j] = phase_centering * sampled
            if progress and (x_index % max(1, x_arr.size // 10) == 0):
                print(f"  ambiguity grid: {x_index + 1}/{x_arr.size}")
        return output


def shortest_lattice_vector(
    symplectic: ArrayLike,
    *,
    dimension: int = 2,
    logical: bool,
    enumeration_radius: int = 5,
) -> tuple[float, RealArray, tuple[int, int]]:
    """Shortest nonzero dual-lattice logical-coset or stabilizer vector."""
    S = np.asarray(symplectic, dtype=np.float64)
    d = int(dimension)
    ell = logical_spacing(d)
    best: tuple[float, RealArray, tuple[int, int]] | None = None
    for i in range(-enumeration_radius, enumeration_radius + 1):
        for j in range(-enumeration_radius, enumeration_radius + 1):
            if i == 0 and j == 0:
                continue
            if logical and i % d == 0 and j % d == 0:
                continue
            prefactor = ell if logical else d * ell
            vector = prefactor * (S @ np.array([i, j], dtype=np.float64))
            length = float(np.linalg.norm(vector))
            if best is None or length < best[0] - 1e-12:
                best = (length, vector, (i, j))
    if best is None:
        raise RuntimeError("lattice enumeration produced no vector")
    return best


==> code/generate_equal_squeezing_study.py <==
#!/usr/bin/env python3
"""Equal-squeezing GKP versus selected Gaussian probes.

This script generates the numerical results used in the revised manuscript.
It compares finite-energy square GKP Bell probes with three selected Gaussian
probes at the same nominal quadrature squeezing:

    tanh(beta_GKP) = exp(-2 r) = 10^(-s_dB/10).

The coherent benchmark is the vacuum/coherent family (its coherent amplitude
is irrelevant for a displacement-covariant binary problem).  Two receiver
families are included after post-amplified loss:

  * Gaussian receivers: homodyne for coherent and squeezed probes, and the
    optimal linear conditional-homodyne statistic for TMSV;
  * non-Gaussian receivers: inverse preparation (where applicable) followed
    by joint vacuum-or-not detection.

The finite-energy GKP output is propagated through the additive displacement
channel exactly within a Fock truncation, with the Gaussian integral evaluated
by tensor-product Gauss-Hermite quadrature. Bayesian values use physical trace
norms and Neyman-Pearson values use the exact scalar dual.
"""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import hashlib
import json
import math
import sys
import time

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.linalg import eigh, eigvalsh
from scipy.optimize import brentq, minimize_scalar
from scipy.special import roots_hermite, eval_genlaguerre, gammaln
from scipy.sparse.linalg import expm_multiply
from scipy.stats import norm

ROOT = Path(__file__).resolve().parents[1]
CODE = Path(__file__).resolve().parent
sys.path.insert(0, str(CODE))

from fock_gkp import FockDampedGKP, lattice_transforms, logical_spacing
from gkp_discrimination import overlap_from_K, bayes_error_from_overlap

# Production settings.  The full eta/t map is deliberately concentrated at
# 8 dB, while dimension/squeezing dependence is resolved at eta=0.8.
DIMS = [2, 3, 4, 5, 7]
NOISY_DIMS = [2, 3, 5]
SQUEEZINGS_DB = [6.0, 8.0, 10.0, 12.0]
NOISY_SQUEEZINGS_DB = [6.0, 8.0, 10.0]
MAP_DB = 8.0
MAP_ETAS = np.linspace(0.65, 0.95, 13)
MAP_T_RATIOS = np.linspace(0.0, 1.25, 81)
NOISELESS_T_RATIOS = np.linspace(0.0, 1.25, 1201)
ETA_REFERENCE = 0.8
ALPHA_REFERENCE = 0.05
TARGET_REFERENCE = 0.5
ROC_D = 5
ROC_DB = 6.0
ROC_ETA = 0.8
ROC_T_RATIO = 1.0
ROC_ALPHAS = np.linspace(0.0, 0.35, 101)
N_CUT = 80
GH_ORDER = 21
DIRECTION = np.array([1.0, 1.0], dtype=np.float64) / np.sqrt(2.0)
ADV_TOL = 1.0e-4


@dataclass
class GKPNoisyModel:
    dimension: int
    squeezing_db: float
    eta: float
    code: FockDampedGKP
    # rho0 is stored in the eigenbasis of the signal displacement generator.
    rho0: np.ndarray
    generator_evals: np.ndarray

    def displaced_state(self, t: float) -> np.ndarray:
        n_cut = self.code.n_cut
        phases = np.exp(-1j * float(t) * self.generator_evals)
        signal_phase = phases[:, None] * phases.conj()[None, :]
        rho_tensor = self.rho0.reshape(n_cut, self.dimension, n_cut, self.dimension)
        rho1 = (rho_tensor * signal_phase[:, None, :, None]).reshape(self.rho0.shape)
        return (rho1 + rho1.conj().T) / 2.0

    def bayes_error(self, t: float) -> float:
        rho1 = self.displaced_state(t)
        spectrum = eigvalsh((rho1 - self.rho0) / 2.0, check_finite=False)
        return float(0.5 * (1.0 - np.abs(spectrum).sum()))

    def np_detection(self, t: float, alpha: float, xatol: float = 4e-8) -> float:
        return np_detection_from_states(
            self.rho0, self.displaced_state(t), alpha, xatol=xatol
        )


def v_from_db(squeezing_db: float) -> float:
    return float(10.0 ** (-float(squeezing_db) / 10.0))


def r_from_db(squeezing_db: float) -> float:
    return float(-0.5 * np.log(v_from_db(squeezing_db)))


def gaussian_signal_energy(squeezing_db: float) -> float:
    r = r_from_db(squeezing_db)
    return float(np.sinh(r) ** 2)


def pure_gaussian_fidelities(t: np.ndarray, squeezing_db: float) -> dict[str, np.ndarray]:
    v = v_from_db(squeezing_db)
    c = 0.5 * (v + 1.0 / v)  # cosh(2r)
    t = np.asarray(t, dtype=np.float64)
    return {
        "Coherent": np.exp(-0.5 * t * t),
        "Squeezed": np.exp(-0.5 * t * t / v),
        "TMSV": np.exp(-0.5 * c * t * t),
    }


def pure_gaussian_bayes(t: np.ndarray, squeezing_db: float) -> dict[str, np.ndarray]:
    return {
        name: 0.5 * (1.0 - np.sqrt(np.clip(1.0 - fidelity, 0.0, 1.0)))
        for name, fidelity in pure_gaussian_fidelities(t, squeezing_db).items()
    }


def gaussian_receiver_variances(squeezing_db: float, eta: float) -> dict[str, float]:
    v = v_from_db(squeezing_db)
    sigma2 = (1.0 - float(eta)) / float(eta)
    return {
        "Coherent homodyne": sigma2 + 0.5,
        "Squeezed homodyne": sigma2 + 0.5 * v,
        "TMSV conditional homodyne": sigma2 + v / (1.0 + v * v),
    }


def gaussian_homodyne_bayes(t: np.ndarray, squeezing_db: float, eta: float) -> dict[str, np.ndarray]:
    return {
        name: norm.cdf(-np.asarray(t) / (2.0 * np.sqrt(variance)))
        for name, variance in gaussian_receiver_variances(squeezing_db, eta).items()
    }


def gaussian_homodyne_pd(t: np.ndarray | float, squeezing_db: float, eta: float, alpha: float) -> dict[str, np.ndarray]:
    return {
        name: norm.cdf(norm.ppf(alpha) + np.asarray(t) / np.sqrt(variance))
        for name, variance in gaussian_receiver_variances(squeezing_db, eta).items()
    }


def vacuum_probability(covariance: np.ndarray, mean: np.ndarray) -> float:
    covariance = np.asarray(covariance, dtype=np.float64)
    mean = np.asarray(mean, dtype=np.float64)
    matrix = covariance + 0.5 * np.eye(covariance.shape[0])
    exponent = -0.5 * float(mean @ np.linalg.solve(matrix, mean))
    return float(np.exp(exponent) / np.sqrt(np.linalg.det(matrix)))


def nulling_off_probabilities(
    probe: str, t: float, squeezing_db: float, eta: float
) -> tuple[float, float]:
    """P(off|H0), P(off|H1) for inverse-preparation vacuum-or-not detection."""
    sigma2 = (1.0 - float(eta)) / float(eta)
    v = v_from_db(squeezing_db)
    r = r_from_db(squeezing_db)
    u = DIRECTION
    u_perp = np.array([-u[1], u[0]])
    rotation = np.column_stack([u, u_perp])

    if probe == "Coherent":
        covariance = (0.5 + sigma2) * np.eye(2)
        mean = float(t) * u
    elif probe == "Squeezed":
        prep_cov = rotation @ np.diag([0.5 * v, 0.5 / v]) @ rotation.T
        inverse_squeeze = rotation @ np.diag([np.exp(r), np.exp(-r)]) @ rotation.T
        covariance = inverse_squeeze @ (prep_cov + sigma2 * np.eye(2)) @ inverse_squeeze.T
        mean = inverse_squeeze @ (float(t) * u)
    elif probe == "TMSV":
        identity = np.eye(2)
        z_matrix = np.diag([1.0, -1.0])
        ch, sh = np.cosh(r), np.sinh(r)
        c2, s2 = np.cosh(2.0 * r), np.sinh(2.0 * r)
        prep_cov = 0.5 * np.block(
            [[c2 * identity, s2 * z_matrix], [s2 * z_matrix, c2 * identity]]
        )
        noisy_cov = prep_cov + np.block(
            [[sigma2 * identity, np.zeros((2, 2))], [np.zeros((2, 2)), np.zeros((2, 2))]]
        )
        inverse_tmsv = np.block(
            [[ch * identity, -sh * z_matrix], [-sh * z_matrix, ch * identity]]
        )
        covariance = inverse_tmsv @ noisy_cov @ inverse_tmsv.T
        mean = inverse_tmsv @ np.concatenate([float(t) * u, np.zeros(2)])
    else:
        raise ValueError(f"unknown probe: {probe}")

    q0 = vacuum_probability(covariance, np.zeros(covariance.shape[0]))
    q1 = vacuum_probability(covariance, mean)
    return q0, q1


def binary_outcome_bayes(q0: float, q1: float) -> float:
    return float(0.5 * (1.0 - abs(q0 - q1)))


def binary_outcome_np(q0: float, q1: float, alpha: float) -> float:
    """Optimal NP ROC after a binary off/click measurement."""
    alpha = float(alpha)
    outcomes = [
        (1.0 - q0, 1.0 - q1),  # click
        (q0, q1),              # off
    ]
    # Sort by likelihood ratio P(outcome|H1)/P(outcome|H0).
    outcomes.sort(key=lambda pair: pair[1] / max(pair[0], 1e-300), reverse=True)
    remaining = alpha
    pd_value = 0.0
    for p0, p1 in outcomes:
        if remaining <= 0.0:
            break
        if p0 <= remaining + 1e-15:
            pd_value += p1
            remaining -= p0
        elif p0 > 0.0:
            pd_value += remaining * p1 / p0
            remaining = 0.0
        elif p1 > 0.0:
            pd_value += p1
    return float(np.clip(pd_value, 0.0, 1.0))


def nulling_receiver_bayes(t: np.ndarray, squeezing_db: float, eta: float) -> dict[str, np.ndarray]:
    output: dict[str, np.ndarray] = {}
    for probe in ("Coherent", "Squeezed", "TMSV"):
        values = []
        for value in np.asarray(t, dtype=np.float64):
            q0, q1 = nulling_off_probabilities(probe, float(value), squeezing_db, eta)
            values.append(binary_outcome_bayes(q0, q1))
        output[f"{probe} nulling on-off"] = np.asarray(values)
    return output


def nulling_receiver_pd(t: float, squeezing_db: float, eta: float, alphas: np.ndarray) -> dict[str, np.ndarray]:
    output: dict[str, np.ndarray] = {}
    for probe in ("Coherent", "Squeezed", "TMSV"):
        q0, q1 = nulling_off_probabilities(probe, t, squeezing_db, eta)
        output[f"{probe} nulling on-off"] = np.asarray(
            [binary_outcome_np(q0, q1, float(alpha)) for alpha in alphas]
        )
    return output


def best_gaussian_bayes(t: np.ndarray, squeezing_db: float, eta: float) -> tuple[np.ndarray, dict[str, np.ndarray]]:
    curves: dict[str, np.ndarray] = {}
    curves.update(gaussian_homodyne_bayes(t, squeezing_db, eta))
    curves.update(nulling_receiver_bayes(t, squeezing_db, eta))
    stacked = np.vstack(list(curves.values()))
    return np.min(stacked, axis=0), curves


def best_gaussian_pd(t: float, squeezing_db: float, eta: float, alpha: float) -> tuple[float, dict[str, float]]:
    curves: dict[str, float] = {
        name: float(value)
        for name, value in gaussian_homodyne_pd(t, squeezing_db, eta, alpha).items()
    }
    for probe in ("Coherent", "Squeezed", "TMSV"):
        q0, q1 = nulling_off_probabilities(probe, t, squeezing_db, eta)
        curves[f"{probe} nulling on-off"] = binary_outcome_np(q0, q1, alpha)
    return max(curves.values()), curves



def displacement_matrix_exact(n_cut: int, q_shift: float, p_shift: float) -> np.ndarray:
    """Projected exact oscillator displacement matrix in the Fock basis."""
    alpha = (float(q_shift) + 1j * float(p_shift)) / np.sqrt(2.0)
    x = float(abs(alpha) ** 2)
    matrix = np.zeros((n_cut, n_cut), dtype=np.complex128)
    prefactor = np.exp(-0.5 * x)
    diagonal = np.arange(n_cut)
    matrix[diagonal, diagonal] = prefactor * eval_genlaguerre(diagonal, 0, x)
    for order in range(1, n_cut):
        indices = np.arange(n_cut - order)
        factorial_ratio = np.exp(
            0.5 * (gammaln(indices + 1.0) - gammaln(indices + order + 1.0))
        )
        laguerre = eval_genlaguerre(indices, order, x)
        matrix[indices + order, indices] = (
            prefactor * factorial_ratio * alpha**order * laguerre
        )
        matrix[indices, indices + order] = (
            prefactor * factorial_ratio * (-alpha.conjugate())**order * laguerre
        )
    return matrix

def build_gkp_noisy_model(
    dimension: int,
    squeezing_db: float,
    eta: float,
    *,
    n_cut: int = N_CUT,
    gh_order: int = GH_ORDER,
) -> GKPNoisyModel:
    code = FockDampedGKP(
        squeezing_db,
        lattice_transforms()["Square"],
        dimension=int(dimension),
        n_cut=int(n_cut),
    )
    sigma = float(np.sqrt((1.0 - eta) / eta))
    nodes, weights = roots_hermite(int(gh_order))
    nodes = np.sqrt(2.0) * sigma * nodes
    weights = weights / np.sqrt(np.pi)

    generator = DIRECTION[0] * code.p_op - DIRECTION[1] * code.q_op
    generator_evals, generator_evecs = eigh(generator.toarray(), check_finite=False)

    # Build the noisy Bell state directly in the generator eigenbasis.  This
    # makes every later displacement an elementwise phase update rather than a
    # dense Kronecker-unitary conjugation.
    rho0 = np.zeros((n_cut * dimension, n_cut * dimension), dtype=np.complex128)
    for iq, q_shift in enumerate(nodes):
        for ip, p_shift in enumerate(nodes):
            displacement = displacement_matrix_exact(n_cut, q_shift, p_shift)
            displaced_basis = displacement @ code.V
            displaced_eigenbasis = generator_evecs.conj().T @ displaced_basis
            bell_vector = displaced_eigenbasis.reshape(-1) / np.sqrt(dimension)
            rho0 += weights[iq] * weights[ip] * np.outer(
                bell_vector, bell_vector.conj()
            )
    rho0 = (rho0 + rho0.conj().T) / 2.0
    rho0 /= np.trace(rho0).real

    return GKPNoisyModel(
        int(dimension),
        float(squeezing_db),
        float(eta),
        code,
        rho0,
        generator_evals,
    )


def np_detection_from_states(
    rho0: np.ndarray,
    rho1: np.ndarray,
    alpha: float,
    *,
    xatol: float = 4e-8,
) -> float:
    alpha = float(alpha)
    if alpha >= 1.0:
        return 1.0
    if alpha < 0.0:
        raise ValueError("alpha must be nonnegative")
    upper_mu = 1.0e7 if alpha == 0.0 else max(30.0, 6.0 / alpha)

    def dual(log_mu: float) -> float:
        mu = float(np.exp(log_mu))
        spectrum = eigvalsh(rho1 - mu * rho0, check_finite=False)
        return float(mu * alpha + np.maximum(spectrum, 0.0).sum())

    result = minimize_scalar(
        dual,
        bounds=(-22.0, float(np.log(upper_mu))),
        method="bounded",
        options={"xatol": xatol, "maxiter": 100},
    )
    return float(np.clip(min(1.0, result.fun), 0.0, 1.0))


def first_crossing(x: np.ndarray, y: np.ndarray, target: float) -> float:
    indices = np.flatnonzero(np.asarray(y) >= float(target))
    if indices.size == 0:
        return float("nan")
    index = int(indices[0])
    if index == 0:
        return float(x[0])
    x0, x1 = float(x[index - 1]), float(x[index])
    y0, y1 = float(y[index - 1]), float(y[index])
    if abs(y1 - y0) < 1e-15:
        return x1
    return x0 + (target - y0) * (x1 - x0) / (y1 - y0)


def gkp_np_tmin(model: GKPNoisyModel, target: float, alpha: float) -> tuple[float, list[tuple[float, float]]]:
    """First NP crossing on the pre-alias lobe, with bracket refinement."""
    ell = logical_spacing(model.dimension)
    coarse_ratios = np.linspace(0.0, 1.25, 14)
    samples: list[tuple[float, float]] = []
    previous_ratio = 0.0
    previous_pd = alpha
    bracket: tuple[float, float] | None = None
    for ratio in coarse_ratios:
        pd_value = alpha if ratio == 0.0 else model.np_detection(ratio * ell, alpha)
        samples.append((float(ratio), float(pd_value)))
        if pd_value >= target and ratio > 0:
            bracket = (previous_ratio, float(ratio))
            break
        previous_ratio, previous_pd = float(ratio), float(pd_value)
    if bracket is None:
        return float("nan"), samples

    cache = {round(ratio, 14): value for ratio, value in samples}

    def objective(ratio: float) -> float:
        key = round(float(ratio), 14)
        if key not in cache:
            cache[key] = model.np_detection(float(ratio) * ell, alpha)
            samples.append((float(ratio), float(cache[key])))
        return cache[key] - target

    root = brentq(objective, bracket[0], bracket[1], xtol=2e-5, rtol=2e-5, maxiter=20)
    return float(root), sorted(samples)


def gaussian_tmin_best(squeezing_db: float, eta: float, alpha: float, target: float) -> tuple[float, str]:
    # Gaussian receiver family: analytic homodyne/EPR thresholds.
    candidates: dict[str, float] = {}
    for name, variance in gaussian_receiver_variances(squeezing_db, eta).items():
        candidates[name] = float(np.sqrt(variance) * (norm.ppf(target) - norm.ppf(alpha)))

    # Non-Gaussian nulling/vacuum-or-not receiver thresholds.
    for probe in ("Coherent", "Squeezed", "TMSV"):
        def f(t_value: float) -> float:
            q0, q1 = nulling_off_probabilities(probe, t_value, squeezing_db, eta)
            return binary_outcome_np(q0, q1, alpha) - target
        hi = 0.2
        while f(hi) < 0.0 and hi < 20.0:
            hi *= 1.5
        if hi < 20.0:
            candidates[f"{probe} nulling on-off"] = float(
                brentq(f, 0.0, hi, xtol=1e-10, rtol=1e-10)
            )
    best_name = min(candidates, key=candidates.get)
    return candidates[best_name], best_name


def run_noiseless_study() -> tuple[pd.DataFrame, dict[tuple[int, float], np.ndarray]]:
    rows: list[dict[str, float | int | str]] = []
    curves: dict[tuple[int, float], np.ndarray] = {}
    for squeezing_db in SQUEEZINGS_DB:
        for dimension in DIMS:
            print(f"noiseless d={dimension}, s={squeezing_db:g} dB", flush=True)
            n_cut = max(N_CUT, 12 * dimension)
            code = FockDampedGKP(
                squeezing_db,
                lattice_transforms()["Square"],
                dimension=dimension,
                n_cut=n_cut,
            )
            ell = logical_spacing(dimension)
            t = NOISELESS_T_RATIOS * ell
            kappa = overlap_from_K(code.K_line(t, DIRECTION))
            pe_gkp = np.asarray(bayes_error_from_overlap(kappa), dtype=float)
            pe_gaussian = pure_gaussian_bayes(t, squeezing_db)
            best_gaussian = np.minimum.reduce(list(pe_gaussian.values()))
            common_advantage = best_gaussian - pe_gkp
            curves[(dimension, squeezing_db)] = np.column_stack(
                [NOISELESS_T_RATIOS, pe_gkp, best_gaussian, common_advantage]
            )
            for index, ratio in enumerate(NOISELESS_T_RATIOS):
                rows.append(
                    {
                        "dimension": dimension,
                        "squeezing_db": squeezing_db,
                        "t_over_ell": ratio,
                        "t": t[index],
                        "gkp_bayes_error": pe_gkp[index],
                        "coherent_bayes_error": pe_gaussian["Coherent"][index],
                        "squeezed_bayes_error": pe_gaussian["Squeezed"][index],
                        "tmsv_bayes_error": pe_gaussian["TMSV"][index],
                        "best_selected_gaussian_error": best_gaussian[index],
                        "common_advantage": common_advantage[index],
                        "gkp_signal_energy": code.code_averaged_moments()["mean_photon_number"],
                        "gaussian_signal_energy": gaussian_signal_energy(squeezing_db),
                        "gram_condition": code.gram_condition_number,
                    }
                )
    return pd.DataFrame(rows), curves


def run_noisy_bayes_map() -> pd.DataFrame:
    rows: list[dict[str, float | int | str]] = []
    for dimension in NOISY_DIMS:
        ell = logical_spacing(dimension)
        t_values = MAP_T_RATIOS * ell
        for eta in MAP_ETAS:
            print(f"noisy map d={dimension}, s={MAP_DB:g} dB, eta={eta:.3f}", flush=True)
            model = build_gkp_noisy_model(dimension, MAP_DB, float(eta))
            pe_gkp = np.asarray([model.bayes_error(float(t)) for t in t_values])
            best_gaussian, receiver_curves = best_gaussian_bayes(
                t_values, MAP_DB, float(eta)
            )
            common_advantage = best_gaussian - pe_gkp
            receiver_names = list(receiver_curves)
            receiver_stack = np.vstack([receiver_curves[name] for name in receiver_names])
            best_indices = np.argmin(receiver_stack, axis=0)
            for index, ratio in enumerate(MAP_T_RATIOS):
                rows.append(
                    {
                        "dimension": dimension,
                        "squeezing_db": MAP_DB,
                        "eta": eta,
                        "t_over_ell": ratio,
                        "t": t_values[index],
                        "gkp_bayes_error": pe_gkp[index],
                        "best_selected_gaussian_receiver_error": best_gaussian[index],
                        "best_selected_gaussian_receiver": receiver_names[int(best_indices[index])],
                        "common_advantage": common_advantage[index],
                        "gkp_signal_energy": model.code.code_averaged_moments()["mean_photon_number"],
                        "gaussian_signal_energy": gaussian_signal_energy(MAP_DB),
                    }
                )
    return pd.DataFrame(rows)


def run_fixed_eta_squeezing_scan() -> pd.DataFrame:
    rows: list[dict[str, float | int | str]] = []
    ratios = np.linspace(0.0, 1.25, 81)
    for squeezing_db in NOISY_SQUEEZINGS_DB:
        for dimension in NOISY_DIMS:
            print(f"fixed-eta scan d={dimension}, s={squeezing_db:g} dB", flush=True)
            model = build_gkp_noisy_model(dimension, squeezing_db, ETA_REFERENCE)
            ell = logical_spacing(dimension)
            t_values = ratios * ell
            pe_gkp = np.asarray([model.bayes_error(float(t)) for t in t_values])
            best_gaussian, _ = best_gaussian_bayes(
                t_values, squeezing_db, ETA_REFERENCE
            )
            advantage = best_gaussian - pe_gkp
            positive = advantage > ADV_TOL
            max_index = int(np.argmax(advantage))
            if np.any(positive):
                indices = np.flatnonzero(positive)
                start_ratio, end_ratio = ratios[indices[0]], ratios[indices[-1]]
            else:
                start_ratio = end_ratio = float("nan")
            rows.append(
                {
                    "dimension": dimension,
                    "squeezing_db": squeezing_db,
                    "eta": ETA_REFERENCE,
                    "max_common_bayes_advantage": advantage[max_index],
                    "ratio_at_max": ratios[max_index],
                    "positive_interval_start": start_ratio,
                    "positive_interval_end": end_ratio,
                    "gkp_signal_energy": model.code.code_averaged_moments()["mean_photon_number"],
                    "gaussian_signal_energy": gaussian_signal_energy(squeezing_db),
                }
            )
    return pd.DataFrame(rows)


def run_np_study() -> tuple[pd.DataFrame, pd.DataFrame]:
    tmin_rows: list[dict[str, float | int | str]] = []
    sampled_rows: list[dict[str, float | int | str]] = []
    for squeezing_db in NOISY_SQUEEZINGS_DB:
        for dimension in NOISY_DIMS:
            print(f"NP tmin d={dimension}, s={squeezing_db:g} dB", flush=True)
            model = build_gkp_noisy_model(dimension, squeezing_db, ETA_REFERENCE)
            ratio, samples = gkp_np_tmin(model, TARGET_REFERENCE, ALPHA_REFERENCE)
            gaussian_t, receiver = gaussian_tmin_best(
                squeezing_db, ETA_REFERENCE, ALPHA_REFERENCE, TARGET_REFERENCE
            )
            ell = logical_spacing(dimension)
            tmin_rows.append(
                {
                    "dimension": dimension,
                    "squeezing_db": squeezing_db,
                    "eta": ETA_REFERENCE,
                    "p10": ALPHA_REFERENCE,
                    "target_p11": TARGET_REFERENCE,
                    "gkp_tmin_over_ell": ratio,
                    "gkp_tmin": ratio * ell,
                    "best_selected_gaussian_tmin_over_ell": gaussian_t / ell,
                    "best_selected_gaussian_tmin": gaussian_t,
                    "best_selected_gaussian_receiver": receiver,
                    "relative_tmin_gain": 1.0 - ratio * ell / gaussian_t,
                    "gkp_signal_energy": model.code.code_averaged_moments()["mean_photon_number"],
                    "gaussian_signal_energy": gaussian_signal_energy(squeezing_db),
                }
            )
            for sampled_ratio, sampled_pd in samples:
                sampled_rows.append(
                    {
                        "dimension": dimension,
                        "squeezing_db": squeezing_db,
                        "eta": ETA_REFERENCE,
                        "t_over_ell": sampled_ratio,
                        "p10": ALPHA_REFERENCE,
                        "p11": sampled_pd,
                    }
                )
    return pd.DataFrame(tmin_rows), pd.DataFrame(sampled_rows)


def run_roc_study() -> pd.DataFrame:
    print("representative ROC", flush=True)
    model = build_gkp_noisy_model(ROC_D, ROC_DB, ROC_ETA, gh_order=25)
    ell = logical_spacing(ROC_D)
    t = ROC_T_RATIO * ell
    rho1 = model.displaced_state(t)
    gkp_pd = np.asarray(
        [np_detection_from_states(model.rho0, rho1, float(alpha)) for alpha in ROC_ALPHAS]
    )
    homodyne = {
        name: norm.cdf(norm.ppf(ROC_ALPHAS) + t / np.sqrt(variance))
        for name, variance in gaussian_receiver_variances(ROC_DB, ROC_ETA).items()
    }
    for values in homodyne.values():
        values[0] = 0.0
    nulling = nulling_receiver_pd(t, ROC_DB, ROC_ETA, ROC_ALPHAS)

    rows: list[dict[str, float | int | str]] = []
    for alpha, value in zip(ROC_ALPHAS, gkp_pd):
        rows.append(
            {
                "scheme": "Finite-energy GKP, optimal NP",
                "receiver_family": "non-Gaussian joint decision",
                "p10": alpha,
                "p11": value,
                "dimension": ROC_D,
                "squeezing_db": ROC_DB,
                "eta": ROC_ETA,
                "t_over_ell": ROC_T_RATIO,
            }
        )
    for name, values in {**homodyne, **nulling}.items():
        receiver_family = "Gaussian quadrature" if "homodyne" in name else "non-Gaussian nulling on-off"
        for alpha, value in zip(ROC_ALPHAS, values):
            rows.append(
                {
                    "scheme": name,
                    "receiver_family": receiver_family,
                    "p10": alpha,
                    "p11": value,
                    "dimension": ROC_D,
                    "squeezing_db": ROC_DB,
                    "eta": ROC_ETA,
                    "t_over_ell": ROC_T_RATIO,
                }
            )
    return pd.DataFrame(rows)


def run_convergence() -> pd.DataFrame:
    rows: list[dict[str, float | int | str]] = []
    dimension, squeezing_db, eta, ratio = 5, 6.0, 0.8, 1.0
    ell = logical_spacing(dimension)
    configs = [
        ("cutoff", 60, 25),
        ("cutoff", 80, 25),
        ("cutoff", 100, 25),
        ("quadrature", 80, 17),
        ("quadrature", 80, 21),
        ("quadrature", 80, 25),
        ("quadrature", 80, 29),
    ]
    for family, n_cut, gh_order in configs:
        print(f"convergence {family}: N={n_cut}, GH={gh_order}", flush=True)
        started = time.time()
        model = build_gkp_noisy_model(
            dimension, squeezing_db, eta, n_cut=n_cut, gh_order=gh_order
        )
        pe = model.bayes_error(ratio * ell)
        pd_value = model.np_detection(ratio * ell, ALPHA_REFERENCE)
        rows.append(
            {
                "family": family,
                "dimension": dimension,
                "squeezing_db": squeezing_db,
                "eta": eta,
                "t_over_ell": ratio,
                "n_cut": n_cut,
                "gh_order": gh_order,
                "bayes_error": pe,
                "np_detection": pd_value,
                "rho_trace": np.trace(model.rho0).real,
                "gkp_signal_energy": model.code.code_averaged_moments()["mean_photon_number"],
                "runtime_seconds": time.time() - started,
            }
        )
    return pd.DataFrame(rows)


def plot_figures(
    noiseless: pd.DataFrame,
    noisy_map: pd.DataFrame,
    fixed_eta: pd.DataFrame,
    tmin: pd.DataFrame,
    roc: pd.DataFrame,
) -> None:
    figures = ROOT / "figures"
    figures.mkdir(exist_ok=True)
    plt.rcParams.update(
        {
            "font.size": 8.1,
            "axes.labelsize": 8.2,
            "axes.titlesize": 8.6,
            "legend.fontsize": 6.2,
            "xtick.labelsize": 7.0,
            "ytick.labelsize": 7.0,
            "figure.dpi": 160,
            "savefig.dpi": 400,
            "axes.linewidth": 0.75,
            "lines.linewidth": 1.3,
            "mathtext.fontset": "stix",
            "font.family": "DejaVu Sans",
        }
    )

    # Figure 2: exact noiseless equal-squeezing comparison.
    fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.1), gridspec_kw={"wspace": 0.36})
    for dimension in DIMS:
        subset = noiseless[
            (noiseless.dimension == dimension) & (noiseless.squeezing_db == 8.0)
        ]
        axes[0].plot(subset.t_over_ell, subset.common_advantage, label=fr"$d={dimension}$")
    axes[0].axhline(0.0, color="0.5", ls=":", lw=0.9)
    axes[0].set(
        xlabel=r"diagonal displacement $t/\ell_d$",
        ylabel=r"$P_{\rm e}^{\rm best\,G}-P_{\rm e}^{\rm GKP}$",
        title="noiseless common advantage, 8 dB",
        xlim=(0, 1.25),
    )
    axes[0].legend(frameon=False, ncol=2)

    pivot = (
        noiseless.groupby(["squeezing_db", "dimension"], as_index=False)
        .common_advantage.max()
        .pivot(index="squeezing_db", columns="dimension", values="common_advantage")
    )
    im = axes[1].imshow(
        pivot.values,
        origin="lower",
        aspect="auto",
        extent=[-0.5, len(DIMS) - 0.5, -0.5, len(SQUEEZINGS_DB) - 0.5],
        cmap="magma",
    )
    axes[1].set(
        xlabel="GKP logical dimension $d$",
        ylabel="nominal squeezing (dB)",
        title="maximum exact Bayes advantage",
        xticks=np.arange(len(DIMS)),
        xticklabels=DIMS,
        yticks=np.arange(len(SQUEEZINGS_DB)),
        yticklabels=[f"{value:g}" for value in SQUEEZINGS_DB],
    )
    fig.colorbar(im, ax=axes[1], pad=0.02, label="maximum error reduction")

    energy = noiseless.drop_duplicates(["dimension", "squeezing_db"])
    for squeezing_db in SQUEEZINGS_DB:
        subset = energy[energy.squeezing_db == squeezing_db].sort_values("dimension")
        axes[2].plot(
            subset.dimension,
            subset.gkp_signal_energy,
            marker="o",
            label=fr"GKP {squeezing_db:g} dB",
        )
        axes[2].plot(
            subset.dimension,
            subset.gaussian_signal_energy,
            ls="--",
            alpha=0.65,
        )
    axes[2].set(
        xlabel="logical dimension $d$",
        ylabel=r"signal energy $\bar n_S$",
        title="equal squeezing is not equal energy",
        xticks=DIMS,
    )
    axes[2].legend(frameon=False, fontsize=5.5, ncol=2)
    for axis, label in zip(axes, ["(a)", "(b)", "(c)"]):
        axis.text(0.01, 0.99, label, transform=axis.transAxes, va="top", fontweight="bold")
    fig.savefig(figures / "fig2_equal_squeezing_noiseless.png", bbox_inches="tight")
    plt.close(fig)

    # Figure 3: finite-energy noisy common-advantage maps at 8 dB.
    fig, axes = plt.subplots(1, 3, figsize=(10.4, 3.1), sharex=True, sharey=True, gridspec_kw={"wspace": 0.23})
    vmax = max(0.01, float(noisy_map.common_advantage.max()))
    vmin = -min(0.05, abs(float(noisy_map.common_advantage.min())))
    for axis, dimension in zip(axes, NOISY_DIMS):
        subset = noisy_map[noisy_map.dimension == dimension]
        grid = subset.pivot(index="eta", columns="t_over_ell", values="common_advantage")
        im = axis.imshow(
            grid.values,
            origin="lower",
            aspect="auto",
            extent=[MAP_T_RATIOS.min(), MAP_T_RATIOS.max(), MAP_ETAS.min(), MAP_ETAS.max()],
            cmap="RdBu_r",
            vmin=vmin,
            vmax=vmax,
        )
        axis.contour(
            MAP_T_RATIOS,
            MAP_ETAS,
            grid.values,
            levels=[0.0],
            colors="black",
            linewidths=0.8,
        )
        axis.set_title(fr"$d={dimension}$")
        axis.set_xlabel(r"$t/\ell_d$")
    axes[0].set_ylabel(r"transmissivity $\eta$")
    cbar = fig.colorbar(im, ax=axes, pad=0.02, shrink=0.9)
    cbar.set_label(r"$P_{\rm e}^{\rm best\,receiver}-P_{\rm e}^{\rm GKP}$")
    fig.suptitle("Finite-energy GKP advantage over the selected Gaussian receiver schemes, 8 dB", y=1.02, fontsize=9)
    for axis, label in zip(axes, ["(a)", "(b)", "(c)"]):
        axis.text(0.01, 0.99, label, transform=axis.transAxes, va="top", fontweight="bold")
    fig.savefig(figures / "fig3_noisy_common_advantage_maps.png", bbox_inches="tight")
    plt.close(fig)

    # Figure 4: dimension/squeezing dependence, ROC receiver comparison, tmin.
    fig, axes = plt.subplots(1, 3, figsize=(10.6, 3.15), gridspec_kw={"wspace": 0.36})
    for squeezing_db in NOISY_SQUEEZINGS_DB:
        subset = fixed_eta[fixed_eta.squeezing_db == squeezing_db].sort_values("dimension")
        axes[0].plot(
            subset.dimension,
            subset.max_common_bayes_advantage,
            marker="o",
            label=fr"{squeezing_db:g} dB",
        )
    axes[0].axhline(0.0, color="0.5", ls=":", lw=0.9)
    axes[0].set(
        xlabel="logical dimension $d$",
        ylabel="maximum noisy Bayes advantage",
        title=rf"post-amplified loss $\eta={ETA_REFERENCE}$",
        xticks=NOISY_DIMS,
    )
    axes[0].legend(frameon=False)

    selected_schemes = [
        "Finite-energy GKP, optimal NP",
        "Coherent homodyne",
        "Squeezed homodyne",
        "TMSV conditional homodyne",
        "Coherent nulling on-off",
        "Squeezed nulling on-off",
        "TMSV nulling on-off",
    ]
    for scheme in selected_schemes:
        subset = roc[roc.scheme == scheme]
        if subset.empty:
            continue
        style = "-" if "homodyne" in scheme or "GKP" in scheme else "--"
        axes[1].plot(subset.p10, subset.p11, ls=style, label=scheme.replace("Finite-energy ", ""))
    axes[1].plot(ROC_ALPHAS, ROC_ALPHAS, color="0.75", ls=":", lw=0.9)
    axes[1].set(
        xlabel=r"false alarm $p_{10}$",
        ylabel=r"detection $p_{11}$",
        title=rf"$d={ROC_D}$, {ROC_DB:g} dB, $\eta={ROC_ETA}$, $t/\ell_d={ROC_T_RATIO}$",
        xlim=(0.0, ROC_ALPHAS.max()),
        ylim=(0.0, 1.0),
    )
    axes[1].legend(frameon=False, fontsize=5.0, loc="lower right")

    for squeezing_db in NOISY_SQUEEZINGS_DB:
        subset = tmin[tmin.squeezing_db == squeezing_db].sort_values("dimension")
        axes[2].plot(
            subset.dimension,
            subset.gkp_tmin_over_ell,
            marker="o",
            label=fr"GKP {squeezing_db:g} dB",
        )
        axes[2].plot(
            subset.dimension,
            subset.best_selected_gaussian_tmin_over_ell,
            marker="s",
            ls="--",
            label=fr"best Gaussian {squeezing_db:g} dB",
        )
    axes[2].set(
        xlabel="logical dimension $d$",
        ylabel=r"minimum detectable $t_{\rm m}/\ell_d$",
        title=rf"$p_{{10}}={ALPHA_REFERENCE}$, target $p_{{11}}={TARGET_REFERENCE}$",
        xticks=NOISY_DIMS,
    )
    axes[2].legend(frameon=False, fontsize=5.3, ncol=2)
    for axis, label in zip(axes, ["(a)", "(b)", "(c)"]):
        axis.text(0.01, 0.99, label, transform=axis.transAxes, va="top", fontweight="bold")
    fig.savefig(figures / "fig4_receiver_and_np_comparison.png", bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    started = time.time()
    (ROOT / "data").mkdir(exist_ok=True)
    (ROOT / "figures").mkdir(exist_ok=True)

    noiseless, _ = run_noiseless_study()
    noiseless.to_csv(ROOT / "data" / "equal_squeezing_noiseless.csv", index=False, float_format="%.12g")

    noisy_map = run_noisy_bayes_map()
    noisy_map.to_csv(ROOT / "data" / "equal_squeezing_noisy_map.csv", index=False, float_format="%.12g")

    fixed_eta = run_fixed_eta_squeezing_scan()
    fixed_eta.to_csv(ROOT / "data" / "equal_squeezing_fixed_eta_summary.csv", index=False, float_format="%.12g")

    tmin, tmin_samples = run_np_study()
    tmin.to_csv(ROOT / "data" / "equal_squeezing_np_tmin.csv", index=False, float_format="%.12g")
    tmin_samples.to_csv(ROOT / "data" / "equal_squeezing_np_samples.csv", index=False, float_format="%.12g")

    roc = run_roc_study()
    roc.to_csv(ROOT / "data" / "equal_squeezing_receiver_roc.csv", index=False, float_format="%.12g")

    convergence = run_convergence()
    convergence.to_csv(ROOT / "data" / "equal_squeezing_convergence.csv", index=False, float_format="%.12g")

    plot_figures(noiseless, noisy_map, fixed_eta, tmin, roc)

    # Compact metadata and headline values for manuscript insertion.
    map_positive = noisy_map[noisy_map.common_advantage > ADV_TOL]
    headline = fixed_eta.loc[fixed_eta.max_common_bayes_advantage.idxmax()].to_dict()
    tmin_best = tmin.loc[tmin.relative_tmin_gain.idxmax()].to_dict()
    metadata = {
        "equal_squeezing_rule": "tanh(beta_GKP)=exp(-2r)=10^(-s_dB/10)",
        "dimensions_noiseless": DIMS,
        "dimensions_noisy": NOISY_DIMS,
        "squeezing_db": SQUEEZINGS_DB,
        "map_squeezing_db": MAP_DB,
        "map_etas": [float(x) for x in MAP_ETAS],
        "map_t_ratio_samples": len(MAP_T_RATIOS),
        "noiseless_t_ratio_samples": len(NOISELESS_T_RATIOS),
        "n_cut": N_CUT,
        "gauss_hermite_order": GH_ORDER,
        "advantage_tolerance": ADV_TOL,
        "positive_map_fraction": float(len(map_positive) / len(noisy_map)),
        "largest_fixed_eta_common_bayes_advantage": headline,
        "largest_relative_np_tmin_gain": tmin_best,
        "runtime_seconds": time.time() - started,
    }
    (ROOT / "data" / "equal_squeezing_metadata.json").write_text(json.dumps(metadata, indent=2))
    print(json.dumps(metadata, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> code/gkp_discrimination.py <==
"""Decision-theoretic metrics for compressed GKP-qudit displacements."""

from __future__ import annotations

import numpy as np
from numpy.typing import ArrayLike, NDArray
from scipy.optimize import minimize

ComplexArray = NDArray[np.complex128]
RealArray = NDArray[np.float64]


def _as_square_matrices(K: ArrayLike) -> tuple[ComplexArray, int]:
    matrices = np.asarray(K, dtype=np.complex128)
    if matrices.ndim < 2 or matrices.shape[-1] != matrices.shape[-2]:
        raise ValueError("K must end in a square matrix shape")
    return matrices, int(matrices.shape[-1])


def overlap_from_K(K: ArrayLike, state: ArrayLike | None = None) -> np.ndarray:
    """Pure logical overlap, or maximally entangled overlap Tr(K)/d."""
    matrices, d = _as_square_matrices(K)
    if state is None:
        return np.trace(matrices, axis1=-2, axis2=-1) / d
    vector = np.asarray(state, dtype=np.complex128).reshape(d)
    norm = np.linalg.norm(vector)
    if norm == 0.0:
        raise ValueError("state must be nonzero")
    vector = vector / norm
    return np.einsum("i,...ij,j->...", vector.conj(), matrices, vector)


def overlap_from_marginal(K: ArrayLike, marginal: ArrayLike) -> np.ndarray:
    """Overlap Tr(tau K) for a general signal marginal tau."""
    matrices, d = _as_square_matrices(K)
    tau = np.asarray(marginal, dtype=np.complex128)
    if tau.shape != (d, d):
        raise ValueError("marginal has incompatible shape")
    return np.einsum("ij,...ji->...", tau, matrices)


def bayes_error_from_overlap(
    overlap: ArrayLike, prior_0: float = 0.5, prior_1: float = 0.5
) -> RealArray:
    """Pure-state Helstrom minimum error for binary discrimination."""
    z0 = float(prior_0)
    z1 = float(prior_1)
    if z0 < 0.0 or z1 < 0.0 or not np.isclose(z0 + z1, 1.0):
        raise ValueError("priors must be nonnegative and sum to one")
    modulus_sq = np.clip(np.abs(np.asarray(overlap)) ** 2, 0.0, 1.0)
    radicand = np.clip(1.0 - 4.0 * z0 * z1 * modulus_sq, 0.0, 1.0)
    return 0.5 * (1.0 - np.sqrt(radicand))


def discrimination_power(overlap: ArrayLike) -> RealArray:
    """A=1-|kappa|^2."""
    return 1.0 - np.clip(np.abs(np.asarray(overlap)) ** 2, 0.0, 1.0)


def np_detection_probability(overlap: ArrayLike, false_alarm: ArrayLike) -> RealArray:
    """Optimal pure-state Neyman-Pearson ROC p11(p10)."""
    k2 = np.clip(np.abs(np.asarray(overlap)) ** 2, 0.0, 1.0)
    p10 = np.asarray(false_alarm, dtype=np.float64)
    k2_b, p10_b = np.broadcast_arrays(k2, p10)
    p10_b = np.clip(p10_b, 0.0, 1.0)
    branch = (
        np.sqrt(p10_b) * np.sqrt(k2_b)
        + np.sqrt(1.0 - p10_b) * np.sqrt(1.0 - k2_b)
    ) ** 2
    return np.where(p10_b <= k2_b, branch, 1.0)


def absolute_np_threshold(false_alarm: float) -> float:
    """Threshold A for p11>=1/2 at p10 in [0,1/2]."""
    p10 = float(false_alarm)
    if not 0.0 <= p10 <= 0.5:
        raise ValueError("false_alarm must be in [0,1/2]")
    return float(0.5 - np.sqrt(p10 * (1.0 - p10)))


def relative_np_threshold(false_alarm: float, delta: float) -> float:
    """Threshold A for p11/p10>=delta on the nontrivial branch."""
    p10 = float(false_alarm)
    delta = float(delta)
    if p10 < 0.0 or delta <= 0.0 or delta * p10 > 1.0:
        raise ValueError("require p10>=0, delta>0 and delta*p10<=1")
    return float(
        p10
        * (
            np.sqrt(1.0 - delta * p10)
            - np.sqrt(delta * (1.0 - p10))
        )
        ** 2
    )


def first_threshold_crossing(
    amplitudes: ArrayLike, values: ArrayLike, threshold: float
) -> float:
    """First linearly interpolated crossing values>=threshold."""
    t = np.asarray(amplitudes, dtype=np.float64).reshape(-1)
    y = np.asarray(values, dtype=np.float64).reshape(-1)
    if t.size != y.size or t.size < 2:
        raise ValueError("amplitudes and values must have matching length >=2")
    indices = np.flatnonzero(y >= float(threshold))
    if indices.size == 0:
        return float("nan")
    index = int(indices[0])
    if index == 0:
        return float(t[0])
    y0, y1 = y[index - 1], y[index]
    if np.isclose(y1, y0):
        return float(t[index])
    fraction = (float(threshold) - y0) / (y1 - y0)
    return float(t[index - 1] + fraction * (t[index] - t[index - 1]))


def shift_operator(dimension: int) -> ComplexArray:
    """Logical X with X|j>=|j+1 mod d>."""
    d = int(dimension)
    X = np.zeros((d, d), dtype=np.complex128)
    for j in range(d):
        X[(j + 1) % d, j] = 1.0
    return X


def clock_operator(dimension: int) -> ComplexArray:
    """Logical Z with Z|j>=omega^j|j>."""
    d = int(dimension)
    omega = np.exp(2j * np.pi / d)
    return np.diag(omega ** np.arange(d)).astype(np.complex128)


def weyl_operator(dimension: int, a: int, b: int) -> ComplexArray:
    """A phase-insensitive Weyl representative X^a Z^b."""
    d = int(dimension)
    return np.linalg.matrix_power(shift_operator(d), int(a) % d) @ np.linalg.matrix_power(
        clock_operator(d), int(b) % d
    )


def weyl_basis(dimension: int) -> dict[tuple[int, int], ComplexArray]:
    d = int(dimension)
    return {(a, b): weyl_operator(d, a, b) for a in range(d) for b in range(d)}


def weyl_coefficients(K: ArrayLike) -> ComplexArray:
    """Coefficients k_ab=Tr(W_ab^dagger K)/d, shape (...,d,d)."""
    matrices, d = _as_square_matrices(K)
    out = np.empty(matrices.shape[:-2] + (d, d), dtype=np.complex128)
    for a in range(d):
        for b in range(d):
            W = weyl_operator(d, a, b)
            out[..., a, b] = np.einsum(
                "ij,...ji->...", W.conj().T, matrices
            ) / d
    return out


def computational_state(dimension: int, index: int = 0) -> ComplexArray:
    d = int(dimension)
    state = np.zeros(d, dtype=np.complex128)
    state[int(index) % d] = 1.0
    return state


def fourier_state(dimension: int, momentum_index: int = 0) -> ComplexArray:
    d = int(dimension)
    j = np.arange(d)
    return np.exp(2j * np.pi * int(momentum_index) * j / d) / np.sqrt(d)


def chirp_state(dimension: int, coefficient: int = 1) -> ComplexArray:
    """Quadratic-phase state, useful as a nonstabilizer comparison."""
    d = int(dimension)
    j = np.arange(d)
    return np.exp(2j * np.pi * int(coefficient) * j * j / d) / np.sqrt(d)


def weyl_expectations(state: ArrayLike) -> ComplexArray:
    vector = np.asarray(state, dtype=np.complex128).reshape(-1)
    vector = vector / np.linalg.norm(vector)
    d = vector.size
    values = np.empty((d, d), dtype=np.complex128)
    for a in range(d):
        for b in range(d):
            W = weyl_operator(d, a, b)
            values[a, b] = np.vdot(vector, W @ vector)
    return values


def haar_pure_states(dimension: int, number: int, seed: int = 20260723) -> ComplexArray:
    """Deterministic Haar-random pure states, shape (number,d)."""
    d = int(dimension)
    n = int(number)
    rng = np.random.default_rng(seed)
    z = rng.normal(size=(n, d)) + 1j * rng.normal(size=(n, d))
    z /= np.linalg.norm(z, axis=1, keepdims=True)
    return z.astype(np.complex128)


def pure_state_overlap_samples(K: ArrayLike, states: ArrayLike) -> ComplexArray:
    """Evaluate <psi|K|psi> for one or many K and a state ensemble."""
    matrices, d = _as_square_matrices(K)
    vectors = np.asarray(states, dtype=np.complex128)
    if vectors.ndim == 1:
        vectors = vectors[None, :]
    if vectors.ndim != 2 or vectors.shape[1] != d:
        raise ValueError("states must have shape (N,d)")
    vectors = vectors / np.linalg.norm(vectors, axis=1, keepdims=True)
    return np.einsum("ni,...ij,nj->...n", vectors.conj(), matrices, vectors)


def haar_mean_overlap_squared(K: ArrayLike) -> RealArray:
    """E_psi |<psi|K|psi>|^2 for Haar-random pure logical states."""
    matrices, d = _as_square_matrices(K)
    fro2 = np.einsum("...ij,...ij->...", matrices.conj(), matrices).real
    tr2 = np.abs(np.trace(matrices, axis1=-2, axis2=-1)) ** 2
    return (fro2 + tr2) / (d * (d + 1.0))


def haar_preparation_variance(K: ArrayLike) -> RealArray:
    """E |<psi|K|psi>-Tr(K)/d|^2 for Haar-random pure states."""
    matrices, d = _as_square_matrices(K)
    fro2 = np.einsum("...ij,...ij->...", matrices.conj(), matrices).real
    tr2 = np.abs(np.trace(matrices, axis1=-2, axis2=-1)) ** 2
    return (d * fro2 - tr2) / (d * d * (d + 1.0))


def marginal_deviation_bound(K: ArrayLike, purity: float) -> RealArray:
    """Hilbert-Schmidt bound for |Tr[(tau-I/d)K]| at fixed Tr(tau^2)."""
    matrices, d = _as_square_matrices(K)
    purity = float(purity)
    if not 1.0 / d - 1e-12 <= purity <= 1.0 + 1e-12:
        raise ValueError("purity outside the physical interval")
    fro2 = np.einsum("...ij,...ij->...", matrices.conj(), matrices).real
    tr2 = np.abs(np.trace(matrices, axis1=-2, axis2=-1)) ** 2
    traceless_norm2 = np.maximum(fro2 - tr2 / d, 0.0)
    return np.sqrt(max(purity - 1.0 / d, 0.0) * traceless_norm2)


def ideal_weyl_average_overlap_squared(marginal_purity: float, dimension: int) -> float:
    """Uniform average over nonidentity logical Weyl displacements."""
    d = int(dimension)
    purity = float(marginal_purity)
    return float((d * purity - 1.0) / (d * d - 1.0))


def _vector_from_real_parameters(parameters: ArrayLike, dimension: int) -> ComplexArray:
    x = np.asarray(parameters, dtype=np.float64).reshape(2, dimension)
    vector = x[0] + 1j * x[1]
    norm = np.linalg.norm(vector)
    if norm == 0.0:
        vector[0] = 1.0
        norm = 1.0
    vector = vector / norm
    # Fix an irrelevant global phase for numerical stability.
    pivot = int(np.argmax(np.abs(vector)))
    vector *= np.exp(-1j * np.angle(vector[pivot]))
    return vector


def minimax_weyl_state(
    dimension: int,
    *,
    restarts: int = 16,
    seed: int = 20260723,
    smooth_power: int = 12,
) -> tuple[ComplexArray, float, float]:
    """Numerically find a pure state minimizing the largest nonidentity Weyl moment.

    Returns (state, max_squared_overlap, rms_deviation_from_SIC_value).
    The smooth objective is a high-order power mean followed by a direct max check.
    """
    d = int(dimension)
    rng = np.random.default_rng(seed + 101 * d)
    target = 1.0 / (d + 1.0)
    operators = [
        weyl_operator(d, a, b)
        for a in range(d)
        for b in range(d)
        if not (a == 0 and b == 0)
    ]

    def moments_squared(params: np.ndarray) -> np.ndarray:
        psi = _vector_from_real_parameters(params, d)
        return np.array([abs(np.vdot(psi, W @ psi)) ** 2 for W in operators])

    def objective(params: np.ndarray) -> float:
        vals = moments_squared(params)
        # Optimize both the max and equalization; the second term selects SIC-like minima.
        power_mean = np.mean(vals ** smooth_power) ** (1.0 / smooth_power)
        return float(power_mean + 0.05 * np.mean((vals - target) ** 2))

    best = None
    initial_states = [computational_state(d), fourier_state(d), chirp_state(d)]
    initial_states.extend(haar_pure_states(d, max(restarts - len(initial_states), 1), seed))
    for psi0 in initial_states[:restarts]:
        x0 = np.concatenate([psi0.real, psi0.imag])
        result = minimize(
            objective,
            x0,
            method="L-BFGS-B",
            options={"maxiter": 2500, "ftol": 1e-14, "gtol": 1e-10},
        )
        psi = _vector_from_real_parameters(result.x, d)
        vals = np.array([abs(np.vdot(psi, W @ psi)) ** 2 for W in operators])
        score = float(np.max(vals))
        rms = float(np.sqrt(np.mean((vals - target) ** 2)))
        candidate = (score, rms, psi)
        if best is None or candidate[:2] < best[:2]:
            best = candidate
    assert best is not None
    return best[2], best[0], best[1]


==> code/smoke_test.py <==
#!/usr/bin/env python3
"""Fast installation and convention check for the GKP-qudit simulations."""

from __future__ import annotations

import numpy as np

from fock_gkp import FockDampedGKP, lattice_transforms, shortest_lattice_vector
from gkp_discrimination import absolute_np_threshold, bayes_error_from_overlap, overlap_from_K


def main() -> None:
    square = lattice_transforms()["Square"]
    for d in (2, 3):
        code = FockDampedGKP(10.0, square, dimension=d, n_cut=160)
        _, logical_vector, _ = shortest_lattice_vector(
            square, dimension=d, logical=True
        )
        K = code.K_fock(*logical_vector)
        singular_max = float(np.linalg.svd(K, compute_uv=False)[0])
        bell_overlap = complex(overlap_from_K(K))
        bell_error = float(bayes_error_from_overlap(bell_overlap))
        if code.orthogonality_error > 1e-10:
            raise RuntimeError("canonical embedding failed its orthogonality check")
        if singular_max > 1.0 + 1e-9:
            raise RuntimeError("compressed displacement is not contractive")
        print(
            f"d={d}: nbar={code.code_averaged_moments()['mean_photon_number']:.6f}, "
            f"cond(G)={code.gram_condition_number:.6f}, "
            f"|kappa_Bell|={abs(bell_overlap):.3e}, pe_Bell={bell_error:.3e}"
        )
    print(f"absolute NP threshold at p10=0.05: {absolute_np_threshold(0.05):.12f}")
    print("smoke test passed")


if __name__ == "__main__":
    main()


==> compile.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
pdflatex -interaction=nonstopmode -halt-on-error main.tex
if command -v bibtex >/dev/null 2>&1 && bibtex --version >/dev/null 2>&1; then
  bibtex main
elif command -v bibtex.original >/dev/null 2>&1; then
  bibtex.original main
elif command -v bibtex8 >/dev/null 2>&1; then
  bibtex8 main
elif [[ ! -s main.bbl ]]; then
  echo "No working BibTeX executable and no archived main.bbl." >&2
  exit 1
fi
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
echo "Built main.pdf"

